Self-Adapting Large Visual-Language Models to Edge Devices across Visual Modalities

Recent advancements in Vision-Language (VL) models have sparked interest in their deployment on edge devices, yet challenges in handling diverse visual modalities, manual annotation, and computational constraints remain. We introduce EdgeVL, a novel framework that bridges this gap by seamlessly integrating dual-modality knowledge distillation and quantization-aware contrastive learning. This approach enables the adaptation of large VL models, like CLIP, for efficient use with both RGB and non-RGB images on resource-limited devices without the need for manual annotations. EdgeVL not only transfers visual language alignment capabilities to compact models but also maintains feature quality post-quantization, significantly enhancing open-vocabulary classification performance across various visual modalities. Our work represents the first systematic effort to adapt large VL models for edge deployment, showcasing up to 15.4% accuracy improvements on multiple datasets and up to 93-fold reduction in model size.

==> figures/vis_pred/pred.sh <==
#!/bin/bash


# get results from w4
echo get results from w5 ...
sftp w5 > /dev/null 2>&1 << login_acps
get -r /home/kaiwen/github/mkt_dev/fmaps/eurosat/sample_4990
get -r /home/kaiwen/github/mkt_dev/fmaps/scannet/sample_5068
exit
login_acps
echo disconnected from w5.



